Weakly-Supervised Crack Detection

Pixel-level crack segmentation is widely studied due to its high impact on building and road inspections. While recent studies have made significant improvements in accuracy, they typically heavily depend on pixel-level crack annotations, which are time-consuming to obtain. In earlier work, we proposed to reduce the annotation cost bottleneck by reformulating the crack segmentation problem as a weakly-supervised problem -- i.e. the annotation process is expedited by sacrificing the annotation quality. The loss in annotation quality was remedied by refining the inference with per-pixel brightness values, which was effective when the pixel brightness distribution between cracks and non-cracks are well separated, but struggled greatly for lighter-colored cracks as well as non-crack targets in which the brightness distribution is less articulated. In this work, we propose an annotation refinement approach which takes advantage of the fact that the regions falsely annotated as cracks have similar local visual features as the background. Because the proposed approach is data-driven, it is effective regardless of a dataset's pixel brightness profile. The proposed method is evaluated on three crack segmentation datasets as well as one blood vessel segmentation dataset to test for domain robustness, and the results show that it speeds up the annotation process by factors of 10 to 30, while the detection accuracy stays at a comparable level.

==> imgs/anno_ref/tmp.py <==
import os
import cv2
import numpy as np


def main(from_dirname, to_dirname):
    try:
        os.mkdir(to_dirname)
    except:
        pass

    for fname in os.listdir(from_dirname):
        ffname = os.path.join(from_dirname, fname)
        tfname = os.path.join(to_dirname, fname)

        img = cv2.imread(ffname)
        oimg = img[140:318, :, :]
        cv2.imwrite(tfname, oimg)


if __name__ == "__main__":
    main('Im_GT_AIGLE_RN_F14bor_output', 'Im_GT_AIGLE_RN_F14bor_output_short')

